Momentum transfers in correlation-assisted tunnelling

We consider correlation-assisted tunnel ionization of a small molecule by an intense low-frequency laser pulse. In this mechanism, the departing electron excites the state of the ion via a Coulomb interaction. We show that the angular distribution for this process has significant qualitative differences compared to direct tunnelling of an electron from a deeper orbital. These differences could be used to distinguish the two contributions, and give rise to interference effects when the contributions are comparable. The saddle-point approximation is also shown to require special attention in this geometric analysis.

==> BibliographyPrettifier.sh <==
#!/bin/bash
# 

inputfile="preprint.bbl"
texfile="preprint.tex"

#for testing
#cp preprint.bbl test.bbl
#inputfile="test.bbl"

# Move periods next to DOIs
perl -pi -0 -w -e 's@\\href{http://dx\.doi\.org/@.\n\\newblock\n\\href{http://dx\.doi\.org/@g' $inputfile
perl -pi -0 -w -e 's@}{.\n\\newblock @}{\n  @g' $inputfile
# Note that this will mangle any article title that ends in ! or ?

# To deal with the MRes report
perl -pi -0 -w -e 's@\\href{http://www3\.imperial@.\n\\newblock\n\\href{http://www3\.imperial@g' $inputfile

# Unlink arXiv categories
perl -pi -w -e 's/ \[(.*)\]}/} \[$1\]/g' $inputfile

# Compile to implement changes
pdflatex $texfile

==> images/figure3maker.sh <==
#!/bin/bash
# This file will create figure3.pdf from figure3original.eps
# by running LaTeX, performing the psfrag replacements on the
# dvi file during the dvi>ps process, and then transforming to
# pdf. The preview package, and its option tightpage, in the tex
# file, ensure the final pdf is just the image.

# Note that the labels in the original Mathematica output must
# be single characters, or else they need to be knitted together
# from expressions of the form (p) ... (o) into (po), in the eps
# file as seen in a text editor.

latex figure3labels.tex 
dvips figure3labels.dvi 
ps2pdf figure3labels.ps

cp figure3labels.pdf figure3.pdf

rm figure3labels.pdf
rm figure3labels.aux
rm figure3labels.dvi
rm figure3labels.log
rm figure3labels.ps

==> images/figure4maker.sh <==
#!/bin/bash
# This file will create figure4.pdf from figure4original.eps
# by running LaTeX, performing the psfrag replacements on the
# dvi file during the dvi>ps process, and then transforming to
# pdf. The preview package, and its option tightpage, in the tex
# file, ensure the final pdf is just the image.

# Note that the labels in the original Mathematica output must
# be single characters, or else they need to be knitted together
# from expressions of the form (p) ... (o) into (po), in the eps
# file as seen in a text editor.

latex figure4labels.tex 
dvips figure4labels.dvi 
ps2pdf figure4labels.ps

cp figure4labels.pdf figure4.pdf

rm figure4labels.pdf
rm figure4labels.aux
rm figure4labels.dvi
rm figure4labels.log
rm figure4labels.ps

==> images/figure5maker.sh <==
#!/bin/bash
# This file will create figure5.pdf from figure5original.eps
# by running LaTeX, performing the psfrag replacements on the
# dvi file during the dvi>ps process, and then transforming to
# pdf. The preview package, and its option tightpage, in the tex
# file, ensure the final pdf is just the image.

# Note that the labels in the original Mathematica output must
# be single characters, or else they need to be knitted together
# from expressions of the form (p) ... (o) into (po), in the eps
# file as seen in a text editor.

latex figure5labels.tex 
dvips figure5labels.dvi 
ps2pdf figure5labels.ps

cp figure5labels.pdf figure5.pdf

rm figure5labels.pdf
rm figure5labels.aux
rm figure5labels.dvi
rm figure5labels.log
rm figure5labels.ps
